e-PoS: Making Proof-of-Stake Decentralized and Fair

Blockchain applications that rely on the Proof-of-Work (PoW) have increasingly become energy inefficient with a staggering carbon footprint. In contrast, energy-efficient alternative consensus protocols such as Proof-of-Stake (PoS) may cause centralization and unfairness in the blockchain system. To address these challenges, we propose a modular version of PoS-based blockchain systems called epos that resists the centralization of network resources by extending mining opportunities to a wider set of stakeholders. Moreover, epos leverages the in-built system operations to promote fair mining practices by penalizing malicious entities. We validate epos's achievable objectives through theoretical analysis and simulations. Our results show that epos ensures fairness and decentralization, and can be applied to existing blockchain applications.

==> fig/convertall.sh <==
#!/bin/bash
for f in $(echo *.eps)
do
epstopdf $f
done

